Autonomous Intruder Detection Using a ROS-Based Multi-Robot System Equipped with 2D-LiDAR Sensors

The application of autonomous mobile robots in robotic security platforms is becoming a promising field of innovation due to their adaptive capability of responding to potential disturbances perceived through a wide range of sensors. Researchers have proposed systems that either focus on utilizing a single mobile robot or a system of cooperative multiple robots. However, very few of the proposed works, particularly in the field of multi-robot systems, are completely dependent on LiDAR sensors for achieving various tasks. This is essential when other sensors on a robot fail to provide peak performance in particular conditions, such as a camera operating in the absence of light. This paper proposes a multi-robot system that is developed using ROS (Robot Operating System) for intruder detection in a single-range-sensor-per-robot scenario with centralized processing of detections from all robots by our central bot MIDNet (Multiple Intruder Detection Network). This work is aimed at providing an autonomous multi-robot security solution for a warehouse in the absence of human personnel.

==> figures/plot_success_rate.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
# plt.style.use('tableau-colorblind10')
matplotlib.rcParams['figure.figsize'] = (6, 3)
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

data = pd.read_csv("time_success_averages.csv")

data = data[['num_intruders', 'num_rangers', 'success_rate', 'average_real_time_taken', 'average_sim_time_taken', 'total_real_time_taken', 'total_sim_time_taken', 'total_trials']]

data_for_1 = data[data["num_intruders"] == 1].copy()
data_for_1["success_rate"] = data_for_1["success_rate"] * 100

data_for_2 = data[data["num_intruders"] == 2].copy()
data_for_2["success_rate"] = data_for_2["success_rate"] * 100

data_for_3 = data[data["num_intruders"] == 3].copy()
data_for_3["success_rate"] = data_for_3["success_rate"] * 100

data_for_4 = data[data["num_intruders"] == 4].copy()
data_for_4["success_rate"] = data_for_4["success_rate"] * 100

data_for_5 = data[data["num_intruders"] == 5].copy()
data_for_5["success_rate"] = data_for_5["success_rate"] * 100

plt.plot(data_for_1["num_rangers"], data_for_1["success_rate"], marker="o", ms=7.0)
plt.plot(data_for_2["num_rangers"], data_for_2["success_rate"], marker="+", ms=7.0)
plt.plot(data_for_3["num_rangers"], data_for_3["success_rate"], marker="x", ms=7.0)
plt.plot(data_for_4["num_rangers"], data_for_4["success_rate"], marker="D", ms=7.0)
plt.plot(data_for_5["num_rangers"], data_for_5["success_rate"], marker="s", ms=7.0)

plt.legend(["1 Intruder", "2 Intruders", "3 Intruders", "4 Intruders", "5 Intruders"], fontsize=11)
plt.xlabel("Number of Security Robots", fontsize=11)
plt.ylabel("Average Success Rate (%)", fontsize=11)
plt.xticks(np.arange(1, 6, step=1), fontsize=11)
plt.yticks(np.arange(25, 86, step=10), fontsize=11)
plt.xlim((0.9, 5.1))
plt.ylim((25, 85))
# plt.show()
plt.savefig("average_success_rate.pdf", bbox_inches='tight')


# prop={'size': 10}
